The invariant ring of degree-four rational maps on the projective line

Let $k$ be an algebraically closed field of characteristic zero. Degree-four rational maps on $\mathbb{P}^1$, up to conjugation, correspond to pairs of binary forms $(F,G)\in V_5\oplus V_3$. The associated invariant ring is the joint invariant ring $\mathcal{R}_{5,3}=k[V_5\oplus V_3]^{\mathrm{SL}_2}$. We determine a minimal generating set for $\mathcal{R}_{5,3}$, consisting of fifty explicit joint transvectants of degrees at most $18$. As consequences we describe the null cone of $V_5\oplus V_3$, construct six explicit absolute invariants that generate the function field of the moduli space $\mathcal{M}_4^1$, and give an effective criterion for determining conjugacy of degree-four rational maps.

==> anc/deg4_conjugacy.py <==
"""
Invariants of degree-four rational maps and the conjugacy test.

Companion to: T. Shaska, The invariant ring of degree-four rational maps
on the projective line.

Conventions follow the paper: binary forms are written with unnormalised
monomial coefficients sum a_i x^i y^(n-i); the transvectant is the
factorial-normalised one of eq. (9); F = y f0 - x f1, G = (f0)_x + (f1)_y.

Requires sympy.  All arithmetic is exact over Q (or over any sympy field the
coefficients live in).

Main entry points:
    cg_pair(f0, f1)                 -> (F, G)
    generators(F, G)                -> dict of the fifty J's, keyed 'J13', 'J22a', ...
    D_inv(F, G), Delta(F, G)        -> cubic discriminant D, rational-map resultant
    absolute_U(F, G)                -> [U1, ..., U6]           (needs D != 0)
    chart_fourteen(F, G)            -> the fourteen functions of Corollary 7.6
    divisor_V(F, G)                 -> [V1, ..., V5] on the divisor D = 0     (needs A != 0)
    moduli_generators(F, G)         -> the 5411 generators of k[M_4^1] (Theorem 7.8)
    conjugate(f0, f1, g0, g1)       -> True/False, with a reason string
"""
import sympy as sp
from sympy import Rational as Q_
from itertools import product

x, y = sp.symbols('x y')

# ---------------------------------------------------------------- transvectant
def order(A):
    return 0 if A == 0 else sp.Poly(A, x, y).total_degree()

def tr(A, B, r):
    """Factorial-normalised transvectant (A,B)_r of eq. (9)."""
    if A == 0 or B == 0:
        return sp.Integer(0)
    m, n = order(A), order(B)
    if r > m or r > n:
        return sp.Integer(0)
    c = sp.factorial(m - r) * sp.factorial(n - r) / (sp.factorial(m) * sp.factorial(n))
    s = 0
    for j in range(r + 1):
        s += (-1) ** j * sp.binomial(r, j) * sp.diff(A, x, r - j, y, j) * sp.diff(B, x, j, y, r - j)
    return sp.expand(c * s)

# --------------------------------------------------------- Clebsch-Gordan pair
def cg_pair(f0, f1):
    F = sp.expand(y * f0 - x * f1)
    G = sp.expand(sp.diff(f0, x) + sp.diff(f1, y))
    return F, G

def cg_inverse(F, G, d=4):
    f0 = sp.expand((x * G + sp.diff(F, y)) / (d + 1))
    f1 = sp.expand((y * G - sp.diff(F, x)) / (d + 1))
    return f0, f1

def Delta(F, G):
    """Rational-map resultant of Definition 2.2 (d = 4)."""
    A = sp.expand(x * G + sp.diff(F, y))
    B = sp.expand(y * G - sp.diff(F, x))
    return sp.expand(sylvester_resultant(A, B, 4, 4))

def sylvester_resultant(A, B, m, n):
    """Resultant of binary forms A (order m), B (order n) via the Sylvester
    matrix in the coefficients of x^i y^(m-i)."""
    a = [sp.Poly(A, x, y).coeff_monomial(x**i * y**(m - i)) for i in range(m, -1, -1)]
    b = [sp.Poly(B, x, y).coeff_monomial(x**i * y**(n - i)) for i in range(n, -1, -1)]
    N = m + n
    M = sp.zeros(N, N)
    for r in range(n):
        for i, c in enumerate(a):
            M[r, r + i] = c
    for r in range(m):
        for i, c in enumerate(b):
            M[n + r, r + i] = c
    return M.det()

# --------------------------------------------------------------- covariants
def quintic_covariants(F):
    H = tr(F, F, 2); i = tr(F, F, 4); t = tr(F, H, 1)
    c = {}
    c['F'] = F; c['H'] = H; c['i'] = i; c['t'] = t
    c['c35'] = tr(i, F, 1);      c['c33'] = tr(i, F, 2)
    c['c46'] = tr(c['c33'], F, 1); c['c44'] = tr(c['c33'], F, 2); c['c40'] = tr(i, i, 2)
    c['c57'] = tr(c['c44'], F, 1); c['c53'] = tr(c['c33'], i, 1);  c['c51'] = tr(c['c33'], i, 2)
    c['c64'] = tr(c['c44'], i, 1); c['c62'] = tr(c['c33'], c['c33'], 2)
    c['c75'] = tr(c['c44'], c['c33'], 1); c['c71'] = tr(c['c44'], c['c35'], 4)
    c['c82'] = tr(c['c44'], c['c46'], 4); c['c80'] = tr(c['c44'], c['c44'], 4)
    c['c93'] = tr(c['c62'], c['c33'], 1); c['c111'] = tr(c['c51'], c['c62'], 1)
    c['c120'] = tr(c['c62'], c['c62'], 2); c['c131'] = tr(c['c71'], c['c62'], 1)
    c['c180'] = tr(c['c131'], c['c51'], 1)
    return c

def cubic_covariants(G):
    h = tr(G, G, 2); q = tr(G, h, 1); D = tr(h, h, 2)
    return {'G': G, 'h': h, 'q': q, 'D': D}

def D_inv(F, G):
    return cubic_covariants(G)['D']

# ------------------------------------------------------- the fifty generators
# (name, degree, formula) with formula = (U, V, r) or a pure invariant name.
GEN_TABLE = [
 ('J04',  4, 'D'),
 ('J13',  4, ('F', 'G h', 5)),
 ('J22a', 4, ('i', 'h', 2)),
 ('J22b', 4, ('H', 'G^2', 6)),
 ('J31',  4, ('c33', 'G', 3)),
 ('J40',  4, 'c40'),
 ('J15',  6, ('F', 'h q', 5)),
 ('J24',  6, ('H', 'G q', 6)),
 ('J33a', 6, ('c33', 'q', 3)),
 ('J33b', 6, ('c35', 'G h', 5)),
 ('J33c', 6, ('t', 'G^3', 9)),
 ('J42',  6, ('c46', 'G^2', 6)),
 ('J51',  6, ('c53', 'G', 3)),
 ('J26',  8, ('H', 'q^2', 6)),
 ('J35a', 8, ('c35', 'h q', 5)),
 ('J35b', 8, ('t', 'G^2 q', 9)),
 ('J35c', 8, ('F^3', 'G^5', 15)),
 ('J44a', 8, ('c44', 'h^2', 4)),
 ('J44b', 8, ('c46', 'G q', 6)),
 ('J44c', 8, ('F^2 i', 'G^4', 12)),
 ('J53a', 8, ('c53', 'q', 3)),
 ('J53b', 8, ('F c44', 'G^3', 9)),
 ('J53c', 8, ('F i^2', 'G^3', 9)),
 ('J62a', 8, ('c62', 'h', 2)),
 ('J62b', 8, ('i c44', 'G^2', 6)),
 ('J62c', 8, ('i^3', 'G^2', 6)),
 ('J71',  8, ('i c51', 'G', 3)),
 ('J80',  8, 'c80'),
 ('J37', 10, ('F^3', 'G^4 q', 15)),
 ('J46', 10, ('F^2 i', 'G^3 q', 12)),
 ('J55a', 10, ('F c44', 'G^2 q', 9)),
 ('J55b', 10, ('F^2 c35', 'G^5', 15)),
 ('J64a', 10, ('c64', 'h^2', 4)),
 ('J64b', 10, ('i c44', 'G q', 6)),
 ('J64c', 10, ('F i c35', 'G^4', 12)),
 ('J73a', 10, ('i c51', 'q', 3)),
 ('J73b', 10, ('c75', 'G h', 5)),
 ('J73c', 10, ('c35 c44', 'G^3', 9)),
 ('J82a', 10, ('c82', 'h', 2)),
 ('J82b', 10, ('c35 c51', 'G^2', 6)),
 ('J91a', 10, ('c93', 'G', 3)),
 ('J91b', 10, ('i c71', 'G', 3)),
 ('J93', 12, ('i c71', 'q', 3)),
 ('J102', 12, ('c51^2', 'h', 2)),
 ('J111', 12, ('c51 c62', 'G', 3)),
 ('J120', 12, 'c120'),
 ('J122', 14, ('c51 c71', 'h', 2)),
 ('J131', 14, ('c62 c71', 'G', 3)),
 ('J151', 16, ('c71 c82', 'G', 3)),
 ('J180', 18, 'c180'),
]
DEGREES = {name: d for name, d, _ in GEN_TABLE}

def _monomial(expr_str, cov):
    val = sp.Integer(1)
    for tok in expr_str.split():
        if '^' in tok:
            base, e = tok.split('^'); val *= cov[base] ** int(e)
        else:
            val *= cov[tok]
    return sp.expand(val)

def generators(F, G):
    """The fifty generators J of Appendix B, as a dict."""
    cov = quintic_covariants(F); cov.update(cubic_covariants(G))
    out = {}
    for name, d, formula in GEN_TABLE:
        if isinstance(formula, str):
            out[name] = sp.expand(cov[formula] if formula != 'D' else cov['D'])
        else:
            U, V, r = formula
            out[name] = tr(_monomial(U, cov), _monomial(V, cov), r)
    return out

# ------------------------------------------ absolute invariants U_1..U_6
C_CONST = [3, 54, 20432412, 18, 2270268, 27027]
M_EXP = [1, 3, 4, 3, 4, 6]

def numerators_P(J):
    A = J['J13']; L = J['J15']; B1 = J['J22a']; B2 = J['J22b']
    M = J['J24']; N = J['J26']; R = J['J31']
    S1, S2, S3 = J['J33a'], J['J33b'], J['J33c']
    T1, T2, T3 = J['J35a'], J['J35b'], J['J35c']
    W = J['J37']; D = J['J04']
    P1 = 700 * A
    P2 = (12251250 * L**2 + 23760000 * D * N + 5880625 * D * A**2
          + 12125000 * D**2 * B2 - 2403000 * D**2 * B1)
    P3 = (199588482843750 * A * L**2 + 154520115750000 * D * L * M
          + 464340751875000 * D * A * N + 99925184734375 * D * A**3
          + 1751750000 * D**2 * T3 - 515592000000 * D**2 * T2
          - 141579096750000 * D**2 * T1 + 309042296062500 * D**2 * A * B2
          - 124900100325000 * D**2 * A * B1 + 24127346100000 * D**3 * R)
    P4 = (-3163050 * L**2 - 4017600 * D * N - 826925 * D * A**2
          - 2763400 * D**2 * B2 + 492120 * D**2 * B1)
    P5 = (-27056628348750 * A * L**2 - 64367773470000 * D * L * M
          - 61667100495000 * D * A * N - 14061529356875 * D * A**3
          - 10440430000 * D**2 * T3 + 2084100480000 * D**2 * T2
          + 36309881790000 * D**2 * T1 - 61445756872500 * D**2 * A * B2
          + 27339609297000 * D**2 * A * B1 + 1583822812000 * D**3 * R)
    P6 = (-1062325795781250 * L**4 - 3090402315000000 * D * L**2 * N
          - 530512560703125 * D * A**2 * L**2 + 8758750000 * D**2 * L * W
          - 1244098721250000 * D**2 * L**2 * B2 + 612223140375000 * D**2 * L**2 * B1
          - 303039371250000 * D**2 * A * L * M + 1288402500000 * D**3 * L * S3
          - 333132128437500 * D**3 * L * S2 - 154021774500000 * D**3 * L * S1)
    return [sp.expand(P) for P in (P1, P2, P3, P4, P5, P6)]

def absolute_U(F, G, J=None):
    if J is None:
        J = generators(F, G)
    D = J['J04']
    if D == 0:
        raise ValueError("D = 0: the U_i are not defined")
    P = numerators_P(J)
    return [sp.nsimplify(P[i] / (C_CONST[i] * D**M_EXP[i])) for i in range(6)]

# --------------------------------------- the eight extra chart functions (App. D)
def extra_chart_Q(J):
    A = J['J13']; L = J['J15']; B1 = J['J22a']; B2 = J['J22b']
    M = J['J24']; N = J['J26']; R = J['J31']
    S1, S2, S3 = J['J33a'], J['J33b'], J['J33c']
    T1, T2, T3 = J['J35a'], J['J35b'], J['J35c']
    W = J['J37']; D = J['J04']
    Qe2 = 264600 * L**2
    Qp02 = (136107 * L**2 + 81792 * D * N + Q_(116281, 6) * D * A**2
            + Q_(268708, 3) * D**2 * B2 - Q_(139236, 5) * D**2 * B1)
    Qp12 = (Q_(1762575, 2) * A * L**2 + 30309900 * D * L * M + 12352550 * D * A * N
            + Q_(290861825, 108) * D * A**3 + Q_(2220100, 27) * D**2 * T3
            - Q_(2354915200, 273) * D**2 * T2 - Q_(2634140900, 231) * D**2 * T1
            + Q_(932016275, 63) * D**2 * A * B2 - Q_(480069110, 63) * D**2 * A * B1
            - Q_(2533613960, 1323) * D**3 * R)
    Qp03 = (Q_(11569095, 2) * A * L**2 - 29943540 * D * L * M - 11495610 * D * A * N
            - Q_(92579005, 36) * D * A**3 - Q_(13231796, 9) * D**2 * T3
            + Q_(1364029440, 91) * D**2 * T2 + Q_(606694980, 77) * D**2 * T1
            - Q_(173583295, 21) * D**2 * A * B2 + Q_(35354890, 7) * D**2 * A * B1
            + Q_(267558904, 147) * D**3 * R)
    Qw2 = -49392000 * A * L**2 + 49392000 * D * L * M
    Qw21 = (30444356250 * L**4 + 68191200000 * D * L**2 * N + 14929140625 * D * A**2 * L**2
            - Q_(52150000, 9) * D**2 * L * W + Q_(474675150000, 13) * D**2 * L**2 * B2
            - Q_(160632495000, 13) * D**2 * L**2 * B1 - Q_(20124950000, 13) * D**2 * A * L * M
            - Q_(22540300000, 39) * D**3 * L * S3 + Q_(746919212500, 143) * D**3 * L * S2
            + Q_(629809820000, 91) * D**3 * L * S1)
    Qw12 = (-23580537750 * L**4 - 37036440000 * D * L**2 * N - 9003894375 * D * A**2 * L**2
            + Q_(310814000, 3) * D**2 * L * W - Q_(346324038000, 13) * D**2 * L**2 * B2
            + Q_(99024805800, 13) * D**2 * L**2 * B1 - Q_(916830000, 13) * D**2 * A * L * M
            + Q_(70558652000, 13) * D**3 * L * S3 - Q_(346532131500, 143) * D**3 * L * S2
            - Q_(503066359200, 91) * D**3 * L * S1)
    Qw03 = (18264198330 * L**4 + 16463502720 * D * L**2 * N + 3173794785 * D * A**2 * L**2
            - 1852451440 * D**2 * L * W + Q_(237353497200, 13) * D**2 * L**2 * B2
            - Q_(67509191448, 13) * D**2 * L**2 * B1 + Q_(63330138000, 13) * D**2 * A * L * M
            - Q_(121174834080, 13) * D**3 * L * S3 + Q_(197976725460, 143) * D**3 * L * S2
            + Q_(332817906528, 91) * D**3 * L * S1)
    names = ['e2', 'p02', 'p12', 'p03', 'w2', 'w21', 'w12', 'w03']
    m = [3, 3, 4, 4, 4, 6, 6, 6]
    vals = [Qe2, Qp02, Qp12, Qp03, Qw2, Qw21, Qw12, Qw03]
    return {n: (sp.expand(v), mm) for n, v, mm in zip(names, vals, m)}

def chart_fourteen(F, G, J=None):
    """The fourteen generators (75) of A_D, as a dict."""
    if J is None:
        J = generators(F, G)
    D = J['J04']
    U = absolute_U(F, G, J)
    out = {'U1': U[0], 'U2': U[1], '3U3': 3 * U[2], 'U4': U[3], 'U5': U[4], 'U6': U[5]}
    for n, (Qg, mg) in extra_chart_Q(J).items():
        out[n] = sp.nsimplify(Qg / D**mg)
    return out


# ---------------------------- coordinates on the divisor D = 0 (Theorem 7.11)
def divisor_V(F, G, J=None):
    """[V_1,...,V_5] of eq. (V-coordinates); requires A = J13 != 0."""
    if J is None:
        J = generators(F, G)
    A = J['J13']; B1 = J['J22a']; B2 = J['J22b']; N = J['J26']
    T1, T2, T3 = J['J35a'], J['J35b'], J['J35c']
    if A == 0:
        raise ValueError("A = J13 = 0: the V_j are not defined")
    P1 = -15795 * T1 + 106920 * T2 + 40040 * T3 - 69498 * A * B1 - 12870 * A * B2
    P2 = -15795 * T1 + 106920 * T2 + 40040 * T3 + 11583 * A * B1 + 77220 * A * B2
    P3 = -15795 * T1 + 106920 * T2 + 40040 * T3 + 92664 * A * B1 - 283140 * A * B2
    P4 = 114075 * T1 + 59400 * T2 + 2002 * T3 + 51480 * A * B1 - 32175 * A * B2
    P5 = 9 * N + 2 * A**2
    c = [81081, Q_(81081, 2), 810810, Q_(2027025, 2), 5]
    return [sp.nsimplify(P / (ci * A**2)) for P, ci in zip((P1, P2, P3, P4, P5), c)]

# ------------------------------- the 5411 generators of k[M_4^1] (Thm 7.8)
from itertools import combinations_with_replacement as _cwr

def hilbert_basis_moduli():
    """Exponent multisets (as tuples of generator names) of the 5411
    irreducible degree-zero monomials J^a Delta^{-m}."""
    names = [n for n, _, _ in GEN_TABLE]
    cls = {r: [n for n in names if (DEGREES[n] // 2) % 4 == r] for r in range(4)}
    out = []
    out += [(n,) for n in cls[0]]                                    # shape 0
    out += [tuple(sorted(c)) for c in _cwr(cls[2], 2)]              # 2 2
    out += [tuple(sorted((a, b))) for a in cls[1] for b in cls[3]]  # 1 3
    out += [tuple(sorted(c + (b,))) for c in _cwr(cls[1], 2) for b in cls[2]]  # 1 1 2
    out += [tuple(sorted(c + (b,))) for c in _cwr(cls[3], 2) for b in cls[2]]  # 3 3 2
    out += [tuple(sorted(c)) for c in _cwr(cls[1], 4)]              # 1 1 1 1
    out += [tuple(sorted(c)) for c in _cwr(cls[3], 4)]              # 3 3 3 3
    assert len(out) == 5411
    return out

HILB = hilbert_basis_moduli()

def moduli_generators(F, G, J=None):
    """Values of the 5411 generators J^a Delta^{-m} of k[M_4^1] (Cor. 7.9)."""
    if J is None:
        J = generators(F, G)
    De = Delta(F, G)
    vals = {}
    for mono in HILB:
        num = sp.Integer(1); deg = 0
        for n in mono:
            num *= J[n]; deg += DEGREES[n]
        vals[mono] = sp.nsimplify(num / De ** (deg // 8))
    return vals

# ------------------------------------------------------- the conjugacy test
def conjugate(f0, f1, g0, g1, use_lambda_test=False):
    """Decide whether [f0:f1] and [g0:g1] are conjugate over the algebraic
    closure (Algorithm 1 of the paper).  Returns (bool, reason).

    On the locus D = 0 the default compares the 5411 absolute invariants of
    Theorem 7.8; with use_lambda_test=True the equivalent weighted-projective
    test of Corollary 5.8 is used instead."""
    F, G = cg_pair(f0, f1); F2, G2 = cg_pair(g0, g1)
    if Delta(F, G) == 0 or Delta(F2, G2) == 0:
        raise ValueError("a pair has zero resultant: not a degree-four map")
    D1, D2 = D_inv(F, G), D_inv(F2, G2)
    if (D1 == 0) != (D2 == 0):
        return False, "exactly one cubic discriminant vanishes"
    if D1 != 0:
        J1, J2 = generators(F, G), generators(F2, G2)
        U1, U2 = absolute_U(F, G, J1), absolute_U(F2, G2, J2)
        if U1 != U2:
            return False, "the birational coordinates U_1..U_6 differ"
        if U1[5] != 0:
            return True, "D != 0, U_6 != 0, and U_1..U_6 agree (Cor. 6.6)"
        C1, C2 = chart_fourteen(F, G, J1), chart_fourteen(F2, G2, J2)
        if C1 == C2:
            return True, "D != 0, U_6 = 0, and the fourteen chart functions agree (Cor. 7.7)"
        return False, "the fourteen chart functions differ"
    # D = 0 on both sides: the divisor Y
    J1, J2 = generators(F, G), generators(F2, G2)
    A1, A2 = J1['J13'], J2['J13']
    if (A1 == 0) != (A2 == 0):
        return False, "D = 0 and exactly one of A = J13 vanishes"
    if A1 != 0:
        V1, V2 = divisor_V(F, G, J1), divisor_V(F2, G2, J2)
        if V1 != V2:
            return False, "D = 0 and the divisor coordinates V_1..V_5 differ"
        if V1[4] != 0:
            return True, "D = 0, A != 0, V_5 != 0, and V_1..V_5 agree (Thm 7.11)"
    if not use_lambda_test:
        if moduli_generators(F, G, J1) == moduli_generators(F2, G2, J2):
            return True, "D = 0 and the 5411 generators of k[M_4^1] agree (Cor. 7.9)"
        return False, "the 5411 generators of k[M_4^1] differ"
    names = [n for n, _, _ in GEN_TABLE]
    nz = [n for n in names if J1[n] != 0]
    if [n for n in names if J2[n] != 0] != nz:
        return False, "different vanishing patterns among the fifty generators"
    n0 = min(nz, key=lambda n: DEGREES[n]); d0 = DEGREES[n0]
    lam = sp.symbols('lam')
    for root in sp.roots(sp.Poly(lam**d0 - sp.nsimplify(J2[n0] / J1[n0]), lam), multiple=True):
        if all(sp.simplify(J2[n] - root**DEGREES[n] * J1[n]) == 0 for n in nz):
            return True, "D = 0 and the fifty generators agree in P(d_1,...,d_50) (Cor. 5.8)"
    return False, "the fifty generators differ in P(d_1,...,d_50)"

# ------------------------------------------------------------------ examples
def _conjugate_by(f0, f1, a, b, c, d):
    """The conjugate gamma phi gamma^{-1} for gamma(z) = (az+b)/(cz+d)."""
    X, Y = sp.expand(d * x - b * y), sp.expand(-c * x + a * y)
    F0 = f0.subs({x: X, y: Y}, simultaneous=True)
    F1 = f1.subs({x: X, y: Y}, simultaneous=True)
    return sp.expand(a * F0 + b * F1), sp.expand(c * F0 + d * F1)

if __name__ == '__main__':
    z4 = (x**4, y**4)
    z4p1 = (x**4 + y**4, y**4)
    cheb = (x**4 - 4 * x**2 * y**2 + 2 * y**4, y**4)
    for name, (f0, f1) in [('z^4', z4), ('z^4+1', z4p1), ('Chebyshev', cheb)]:
        F, G = cg_pair(f0, f1)
        print(name, ' D =', D_inv(F, G), ' Delta =', Delta(F, G), ' U =', absolute_U(F, G))
    print(conjugate(*z4, *z4p1))
    print(conjugate(*z4, *_conjugate_by(*z4, 1, 3, -1, 2)))
    print(conjugate(*cheb, *_conjugate_by(*cheb, 2, 1, 1, 1)))
    F, G = y**5 + x * y**4 + x**2 * y**3 + x**5, x**2 * y   # D = 0, A != 0
    f0, f1 = cg_inverse(F, G)
    print(conjugate(f0, f1, *_conjugate_by(f0, f1, 1, 2, 1, 3)))
    print(conjugate(f0, f1, *cg_inverse(y**5 + x * y**4 + x**2 * y**3 + 2 * x**5, x**2 * y)))
    f0, f1 = (x**4 + 5 * y**4) / 5, x**3 * y / 5          # D = 0, A = 0
    print(conjugate(f0, f1, *_conjugate_by(f0, f1, 3, 1, 2, 1)))
    print(conjugate(f0, f1, *_conjugate_by(f0, f1, 3, 1, 2, 1), use_lambda_test=True))
    print(conjugate(f0, f1, (x**4 + 5 * y**4) / 5 + x * y**3, x**3 * y / 5))


==> anc/gordan_audit.py <==
#!/usr/bin/env python3
"""Audit the finite Gordan reduction problem for R_(5,3).

This script is deliberately computation-light: it enumerates the primitive
order identities, counts all colourings by coefficient bidegree, computes
the character-theoretic dimensions of R_(5,3), and counts monomials in the
proposed 50 generators.  It does not evaluate transvectants.
"""

from __future__ import annotations

from collections import Counter, defaultdict
from functools import lru_cache
from math import comb


A_BY_ORDER = {
    1: (("c51", 5), ("c71", 7), ("c111", 11), ("c131", 13)),
    2: (("i", 2), ("c62", 6), ("c82", 8)),
    3: (("c33", 3), ("c53", 5), ("c93", 9)),
    4: (("c44", 4), ("c64", 6)),
    5: (("F", 1), ("c35", 3), ("c75", 7)),
    6: (("H", 2), ("c46", 4)),
    7: (("c57", 5),),
    9: (("t", 3),),
}

B_BY_ORDER = {
    2: (("h", 2),),
    3: (("G", 1), ("q", 3)),
}

# (a,b,multiplicity) for the displayed 50 generators.
GENERATOR_BIDEGREES = [
    (0, 4, 1), (1, 3, 1), (2, 2, 2), (3, 1, 1), (4, 0, 1),
    (1, 5, 1), (2, 4, 1), (3, 3, 3), (4, 2, 1), (5, 1, 1),
    (2, 6, 1), (3, 5, 3), (4, 4, 3), (5, 3, 3), (6, 2, 3),
    (7, 1, 1), (8, 0, 1),
    (3, 7, 1), (4, 6, 1), (5, 5, 2), (6, 4, 3), (7, 3, 3),
    (8, 2, 2), (9, 1, 2),
    (9, 3, 1), (10, 2, 1), (11, 1, 1), (12, 0, 1),
    (12, 2, 1), (13, 1, 1), (15, 1, 1), (18, 0, 1),
]


def exponent_vectors(parts: tuple[int, ...], target: int):
    """Yield exponent tuples e with dot(parts,e) == target."""

    def rec(i: int, left: int, prefix: tuple[int, ...]):
        if i == len(parts) - 1:
            p = parts[i]
            if left % p == 0:
                yield prefix + (left // p,)
            return
        p = parts[i]
        for e in range(left // p + 1):
            yield from rec(i + 1, left - e * p, prefix + (e,))

    yield from rec(0, target, ())


def proper_subset_sums(parts: tuple[int, ...], exponents: tuple[int, ...]):
    sums = {0}
    for p, e in zip(parts, exponents):
        for _ in range(e):
            sums |= {s + p for s in tuple(sums)}
    total = sum(p * e for p, e in zip(parts, exponents))
    sums.discard(0)
    sums.discard(total)
    return sums


def primitive_patterns(max_order: int = 51):
    a_parts = tuple(A_BY_ORDER)
    b_parts = tuple(B_BY_ORDER)
    out = []
    for r in range(1, max_order + 1):
        avecs = list(exponent_vectors(a_parts, r))
        bvecs = list(exponent_vectors(b_parts, r))
        for ae in avecs:
            a_sums = proper_subset_sums(a_parts, ae)
            for be in bvecs:
                if not (a_sums & proper_subset_sums(b_parts, be)):
                    out.append((r, ae, be))
    return out


@lru_cache(maxsize=None)
def coloured_degree_distribution(colours: tuple[tuple[str, int], ...], exponent: int):
    """Return Counter(total coefficient degree -> number of monomials)."""
    dist = Counter({0: 1})
    for _, degree in colours:
        nxt = Counter()
        for used in range(exponent + 1):
            for old_degree, multiplicity in dist.items():
                nxt[old_degree + used * degree] += multiplicity
        # The loop above permits total exponent <= exponent.  Track exponent
        # exactly instead, with a small bivariate DP.
        dist = nxt
    exact = Counter()
    dp = {(0, 0): 1}
    for _, degree in colours:
        ndp = defaultdict(int)
        for (count, total_degree), multiplicity in dp.items():
            for used in range(exponent - count + 1):
                ndp[count + used, total_degree + used * degree] += multiplicity
        dp = ndp
    for (count, total_degree), multiplicity in dp.items():
        if count == exponent:
            exact[total_degree] += multiplicity
    return exact


def side_degree_distribution(parts, exponents, colour_table):
    result = Counter({0: 1})
    for order, exponent in zip(parts, exponents):
        if not exponent:
            continue
        factor = coloured_degree_distribution(tuple(colour_table[order]), exponent)
        result = Counter({
            d1 + d2: sum(
                m1 * m2
                for x1, m1 in result.items()
                for x2, m2 in factor.items()
                if x1 + x2 == d1 + d2
            )
            for d1 in result
            for d2 in factor
        })
    return result


def convolve_counters(left: Counter, right: Counter):
    out = Counter()
    for x, mx in left.items():
        for y, my in right.items():
            out[x + y] += mx * my
    return out


def side_distribution(parts, exponents, colour_table):
    out = Counter({0: 1})
    for order, exponent in zip(parts, exponents):
        if exponent:
            out = convolve_counters(
                out,
                coloured_degree_distribution(tuple(colour_table[order]), exponent),
            )
    return out


def coloured_candidate_counts(patterns):
    by_bidegree = Counter()
    by_total = Counter()
    by_pattern = []
    a_parts = tuple(A_BY_ORDER)
    b_parts = tuple(B_BY_ORDER)
    for r, ae, be in patterns:
        ad = side_distribution(a_parts, ae, A_BY_ORDER)
        bd = side_distribution(b_parts, be, B_BY_ORDER)
        local = Counter()
        for a, ma in ad.items():
            for b, mb in bd.items():
                multiplicity = ma * mb
                by_bidegree[a, b] += multiplicity
                by_total[a + b] += multiplicity
                local[a, b] += multiplicity
        by_pattern.append((r, ae, be, local))
    return by_bidegree, by_total, by_pattern


@lru_cache(maxsize=None)
def symmetric_character(n: int, degree: int):
    """Weight multiplicities of Sym^degree(V_n)."""
    dp = {(0, 0): 1}
    for weight in range(n, -n - 1, -2):
        ndp = defaultdict(int)
        for (used, total_weight), multiplicity in dp.items():
            for count in range(degree - used + 1):
                ndp[used + count, total_weight + count * weight] += multiplicity
        dp = ndp
    return Counter({w: m for (d, w), m in dp.items() if d == degree})


def invariant_dimension(a: int, b: int):
    ca = symmetric_character(5, a)
    cb = symmetric_character(3, b)
    weight_zero = sum(ma * cb.get(-wa, 0) for wa, ma in ca.items())
    weight_two = sum(ma * cb.get(2 - wa, 0) for wa, ma in ca.items())
    return weight_zero - weight_two


def generator_monomial_counts(max_total: int = 42):
    """Count formal monomials in the 50 generators by bidegree."""
    dp = Counter({(0, 0): 1})
    for a, b, multiplicity in GENERATOR_BIDEGREES:
        for _ in range(multiplicity):
            ndp = Counter(dp)
            for (old_a, old_b), old_count in dp.items():
                max_e = (max_total - old_a - old_b) // (a + b)
                for e in range(1, max_e + 1):
                    ndp[old_a + e * a, old_b + e * b] += old_count
            dp = ndp
    return dp


def format_pattern(ae, be):
    def side(parts, exponents):
        return " ".join(f"{p}^{e}" if e != 1 else str(p)
                        for p, e in zip(parts, exponents) if e)
    return f"{side(tuple(A_BY_ORDER), ae)} = {side(tuple(B_BY_ORDER), be)}"


def main():
    patterns = primitive_patterns()
    print(f"primitive uncoloured patterns: {len(patterns)}")
    by_bidegree, by_total, by_pattern = coloured_candidate_counts(patterns)
    print(f"coloured Gordan candidates: {sum(by_total.values())}")
    print("coloured candidates by total degree:")
    for degree in sorted(by_total):
        print(f"  {degree:2d}: {by_total[degree]}")

    print("\nremaining degrees, by bidegree:")
    monomials = generator_monomial_counts()
    for degree in (32, 34, 36, 38, 40, 42):
        rows = []
        for (a, b), count in sorted(by_bidegree.items()):
            if a + b == degree:
                rows.append((a, b, count, invariant_dimension(a, b), monomials[a, b]))
        print(f"degree {degree}: {sum(r[2] for r in rows)} candidates in {len(rows)} bidegrees")
        for a, b, count, dim, mons in rows:
            print(f"  ({a:2d},{b:2d}) candidates={count:4d} dimR={dim:6d} formal-monomials={mons:10d}")

    print("\npatterns contributing to degrees 32--42:")
    for r, ae, be, local in by_pattern:
        high = Counter({ab: n for ab, n in local.items() if sum(ab) in {32,34,36,38,40,42}})
        if high:
            totals = Counter()
            for (a, b), n in high.items():
                totals[a + b] += n
            print(f"  r={r:2d} {format_pattern(ae, be):22s} " +
                  ", ".join(f"d{d}:{n}" for d, n in sorted(totals.items())))

    print("\nmaximum bidegree dimension through total degree 42:")
    records = []
    for total in range(0, 43, 2):
        for a in range(total + 1):
            b = total - a
            records.append((invariant_dimension(a, b), a, b))
    for dim, a, b in sorted(records, reverse=True)[:15]:
        print(f"  ({a},{b}) dim={dim}")


if __name__ == "__main__":
    main()


==> anc/gordan_rank.py <==
#!/usr/bin/env python3
"""Exact finite-field rank certificates for the proposed 50 generators.

Binary forms are evaluated in batches over F_p.  For any requested
bidegree this program enumerates formal monomials in the 50 displayed
invariants, chooses a deterministic sample, and certifies a full-rank square
minor by blocked Gaussian elimination modulo p.
"""

from __future__ import annotations

import argparse
import hashlib
import json
import math
import random
from dataclasses import dataclass
from pathlib import Path

import numpy as np

from gordan_audit import GENERATOR_BIDEGREES, invariant_dimension


P = 251
SEED = 20260815


def falling(n: int, k: int) -> int:
    if k < 0 or k > n:
        return 0
    out = 1
    for j in range(k):
        out *= n - j
    return out


def product(a: np.ndarray, b: np.ndarray, p: int = P) -> np.ndarray:
    npoints, ma = a.shape
    mb = b.shape[1]
    out = np.zeros((npoints, ma + mb - 1), dtype=np.int64)
    for i in range(ma):
        for j in range(mb):
            out[:, i + j] = (out[:, i + j] + a[:, i] * b[:, j]) % p
    return out


def power(a: np.ndarray, exponent: int, p: int = P) -> np.ndarray:
    npoints = a.shape[0]
    out = np.ones((npoints, 1), dtype=np.int64)
    base = a
    e = exponent
    while e:
        if e & 1:
            out = product(out, base, p)
        e >>= 1
        if e:
            base = product(base, base, p)
    return out


def transvectant(a: np.ndarray, b: np.ndarray, r: int, p: int = P) -> np.ndarray:
    m = a.shape[1] - 1
    n = b.shape[1] - 1
    if not (0 <= r <= min(m, n)):
        raise ValueError((m, n, r))
    prefactor = (
        math.factorial(m - r)
        * math.factorial(n - r)
        * pow(math.factorial(m) % p, -1, p)
        * pow(math.factorial(n) % p, -1, p)
    ) % p
    out = np.zeros((a.shape[0], m + n - 2 * r + 1), dtype=np.int64)
    for ia in range(m + 1):
        for ib in range(n + 1):
            target = ia + ib - r
            if target < 0 or target >= out.shape[1]:
                continue
            coefficient = 0
            for j in range(r + 1):
                term = (
                    (-1 if j & 1 else 1)
                    * math.comb(r, j)
                    * falling(ia, r - j)
                    * falling(m - ia, j)
                    * falling(ib, j)
                    * falling(n - ib, r - j)
                )
                coefficient += term
            coefficient = (prefactor * coefficient) % p
            if coefficient:
                out[:, target] = (out[:, target] + coefficient * a[:, ia] * b[:, ib]) % p
    return out


def scalar_tv(a: np.ndarray, b: np.ndarray, r: int, p: int = P) -> np.ndarray:
    value = transvectant(a, b, r, p)
    if value.shape[1] != 1:
        raise ValueError("transvectant is not scalar")
    return value[:, 0]


def covariants(f: np.ndarray, g: np.ndarray, p: int = P):
    c = {"F": f, "G": g}
    c["H"] = transvectant(f, f, 2, p)
    c["i"] = transvectant(f, f, 4, p)
    c["t"] = transvectant(f, c["H"], 1, p)
    c["c35"] = transvectant(c["i"], f, 1, p)
    c["c33"] = transvectant(c["i"], f, 2, p)
    c["c46"] = transvectant(c["c33"], f, 1, p)
    c["c44"] = transvectant(c["c33"], f, 2, p)
    c["c40"] = transvectant(c["i"], c["i"], 2, p)
    c["c57"] = transvectant(c["c44"], f, 1, p)
    c["c53"] = transvectant(c["c33"], c["i"], 1, p)
    c["c51"] = transvectant(c["c33"], c["i"], 2, p)
    c["c64"] = transvectant(c["c44"], c["i"], 1, p)
    c["c62"] = transvectant(c["c33"], c["c33"], 2, p)
    c["c75"] = transvectant(c["c44"], c["c33"], 1, p)
    c["c71"] = transvectant(c["c44"], c["c35"], 4, p)
    c["c82"] = transvectant(c["c44"], c["c46"], 4, p)
    c["c80"] = transvectant(c["c44"], c["c44"], 4, p)
    c["c93"] = transvectant(c["c62"], c["c33"], 1, p)
    c["c111"] = transvectant(c["c51"], c["c62"], 1, p)
    c["c120"] = transvectant(c["c62"], c["c62"], 2, p)
    c["c131"] = transvectant(c["c71"], c["c62"], 1, p)
    c["c180"] = transvectant(c["c131"], c["c51"], 1, p)
    c["h"] = transvectant(g, g, 2, p)
    c["q"] = transvectant(g, c["h"], 1, p)
    c["D"] = transvectant(c["h"], c["h"], 2, p)
    return c


def mul(c, *names, p: int = P):
    out = np.ones((next(iter(c.values())).shape[0], 1), dtype=np.int64)
    for item in names:
        if isinstance(item, tuple):
            name, exponent = item
        else:
            name, exponent = item, 1
        out = product(out, power(c[name], exponent, p), p)
    return out


def generator_values(f: np.ndarray, g: np.ndarray, p: int = P) -> np.ndarray:
    c = covariants(f, g, p)
    tv = lambda left, right, r: scalar_tv(left, right, r, p)
    vals = [
        c["D"][:, 0],
        tv(c["F"], mul(c, "G", "h"), 5),
        tv(c["i"], c["h"], 2),
        tv(c["H"], power(c["G"], 2, p), 6),
        tv(c["c33"], c["G"], 3),
        c["c40"][:, 0],
        tv(c["F"], mul(c, "h", "q"), 5),
        tv(c["H"], mul(c, "G", "q"), 6),
        tv(c["c33"], c["q"], 3),
        tv(c["c35"], mul(c, "G", "h"), 5),
        tv(c["t"], power(c["G"], 3, p), 9),
        tv(c["c46"], power(c["G"], 2, p), 6),
        tv(c["c53"], c["G"], 3),
        tv(c["H"], power(c["q"], 2, p), 6),
        tv(c["c35"], mul(c, "h", "q"), 5),
        tv(c["t"], mul(c, ("G", 2), "q"), 9),
        tv(power(c["F"], 3, p), power(c["G"], 5, p), 15),
        tv(c["c44"], power(c["h"], 2, p), 4),
        tv(c["c46"], mul(c, "G", "q"), 6),
        tv(mul(c, ("F", 2), "i"), power(c["G"], 4, p), 12),
        tv(c["c53"], c["q"], 3),
        tv(mul(c, "F", "c44"), power(c["G"], 3, p), 9),
        tv(mul(c, "F", ("i", 2)), power(c["G"], 3, p), 9),
        tv(c["c62"], c["h"], 2),
        tv(mul(c, "i", "c44"), power(c["G"], 2, p), 6),
        tv(power(c["i"], 3, p), power(c["G"], 2, p), 6),
        tv(mul(c, "i", "c51"), c["G"], 3),
        c["c80"][:, 0],
        tv(power(c["F"], 3, p), mul(c, ("G", 4), "q"), 15),
        tv(mul(c, ("F", 2), "i"), mul(c, ("G", 3), "q"), 12),
        tv(mul(c, "F", "c44"), mul(c, ("G", 2), "q"), 9),
        tv(mul(c, ("F", 2), "c35"), power(c["G"], 5, p), 15),
        tv(c["c64"], power(c["h"], 2, p), 4),
        tv(mul(c, "i", "c44"), mul(c, "G", "q"), 6),
        tv(mul(c, "F", "i", "c35"), power(c["G"], 4, p), 12),
        tv(mul(c, "i", "c51"), c["q"], 3),
        tv(c["c75"], mul(c, "G", "h"), 5),
        tv(mul(c, "c35", "c44"), power(c["G"], 3, p), 9),
        tv(c["c82"], c["h"], 2),
        tv(mul(c, "c35", "c51"), power(c["G"], 2, p), 6),
        tv(c["c93"], c["G"], 3),
        tv(mul(c, "i", "c71"), c["G"], 3),
        tv(mul(c, "i", "c71"), c["q"], 3),
        tv(power(c["c51"], 2, p), c["h"], 2),
        tv(mul(c, "c51", "c62"), c["G"], 3),
        c["c120"][:, 0],
        tv(mul(c, "c51", "c71"), c["h"], 2),
        tv(mul(c, "c62", "c71"), c["G"], 3),
        tv(mul(c, "c71", "c82"), c["G"], 3),
        c["c180"][:, 0],
    ]
    out = np.stack(vals, axis=1) % p
    if out.shape[1] != 50:
        raise AssertionError(out.shape)
    return out


def expanded_generator_bidegrees():
    result = []
    for a, b, multiplicity in GENERATOR_BIDEGREES:
        result.extend([(a, b)] * multiplicity)
    if len(result) != 50:
        raise AssertionError(len(result))
    return tuple(result)


GEN_DEGREES = expanded_generator_bidegrees()


def enumerate_monomials(target_a: int, target_b: int):
    """Yield exponent byte strings for formal monomials of a bidegree."""
    degrees = GEN_DEGREES
    exponents = bytearray(50)

    # Suffix reachability bounds improve pruning when a coordinate vanishes.
    def rec(index: int, left_a: int, left_b: int):
        if index == 50:
            if left_a == 0 and left_b == 0:
                yield bytes(exponents)
            return
        a, b = degrees[index]
        if a == 0:
            max_e = left_b // b
        elif b == 0:
            max_e = left_a // a
        else:
            max_e = min(left_a // a, left_b // b)
        for e in range(max_e + 1):
            exponents[index] = e
            yield from rec(index + 1, left_a - e * a, left_b - e * b)
        exponents[index] = 0

    yield from rec(0, target_a, target_b)


def monomial_vector(values: np.ndarray, exponents: bytes, p: int = P) -> np.ndarray:
    out = np.ones(values.shape[0], dtype=np.int64)
    for j, e in enumerate(exponents):
        if e:
            out = (out * np.power(values[:, j], e, dtype=np.int64)) % p
    return out


def deterministic_sample(monomials, sample_size: int, seed_material: str):
    """Keep the sample_size monomials with smallest deterministic hashes."""
    import heapq

    heap = []
    salt = seed_material.encode("ascii")
    total = 0
    for exponent in monomials:
        total += 1
        digest = hashlib.blake2b(exponent, key=salt, digest_size=8).digest()
        priority = int.from_bytes(digest, "big")
        item = (-priority, exponent)
        if len(heap) < sample_size:
            heapq.heappush(heap, item)
        elif item > heap[0]:
            heapq.heapreplace(heap, item)
    chosen = [item[1] for item in sorted(heap, reverse=True)]
    return total, chosen


def blocked_nonsingular(matrix: np.ndarray, p: int = P, block: int = 48):
    """Return (nonsingular, determinant mod p) using blocked PLU."""
    a = np.asarray(matrix, dtype=np.int64).copy() % p
    n, m = a.shape
    if n != m:
        raise ValueError(a.shape)
    determinant = 1
    sign = 1
    for k in range(0, n, block):
        width = min(block, n - k)
        end = k + width
        # Factor the panel, updating only the remaining panel columns.
        for j in range(k, end):
            candidates = np.flatnonzero(a[j:, j])
            if candidates.size == 0:
                return False, 0
            pivot_row = j + int(candidates[0])
            if pivot_row != j:
                a[[j, pivot_row], :] = a[[pivot_row, j], :]
                sign = -sign
            pivot = int(a[j, j])
            determinant = determinant * pivot % p
            if j + 1 < n:
                factors = (a[j + 1 :, j] * pow(pivot, -1, p)) % p
                a[j + 1 :, j] = factors
                if j + 1 < end:
                    update = factors[:, None] * a[j : j + 1, j + 1 : end]
                    a[j + 1 :, j + 1 : end] = (a[j + 1 :, j + 1 : end] - update) % p

        # Solve L_11 U_12 = the top-right block.
        if end < n:
            for i in range(k, end):
                if i > k:
                    correction = (
                        a[i, k:i].astype(np.float64)
                        @ a[k:i, end:].astype(np.float64)
                    ).astype(np.int64)
                    a[i, end:] = (a[i, end:] - correction) % p

            # Schur complement, using an exact float64 product.  Every dot
            # product has at most `block` terms bounded by (p-1)^2 < 2^16.
            left = a[end:, k:end].astype(np.float64)
            right = a[k:end, end:].astype(np.float64)
            correction = np.rint(left @ right).astype(np.int64) % p
            a[end:, end:] = (a[end:, end:] - correction) % p

    return True, determinant if sign > 0 else (-determinant) % p


def blocked_independent_rows(matrix: np.ndarray, rank: int, p: int = P,
                             block: int = 48):
    """Select `rank` independent rows by exact blocked elimination."""
    a = np.asarray(matrix, dtype=np.int64).copy() % p
    nrows, ncols = a.shape
    row_ids = np.arange(nrows, dtype=np.int64)
    if rank > min(nrows, ncols):
        return row_ids[:0]
    for k in range(0, rank, block):
        width = min(block, rank - k)
        end = k + width
        for j in range(k, end):
            candidates = np.flatnonzero(a[j:, j])
            if candidates.size == 0:
                return row_ids[:j]
            pivot_row = j + int(candidates[0])
            if pivot_row != j:
                a[[j, pivot_row], :] = a[[pivot_row, j], :]
                row_ids[[j, pivot_row]] = row_ids[[pivot_row, j]]
            pivot = int(a[j, j])
            if j + 1 < nrows:
                factors = (a[j + 1 :, j] * pow(pivot, -1, p)) % p
                a[j + 1 :, j] = factors
                if j + 1 < end:
                    update = factors[:, None] * a[j : j + 1, j + 1 : end]
                    a[j + 1 :, j + 1 : end] = (
                        a[j + 1 :, j + 1 : end] - update
                    ) % p
        if end < ncols:
            for i in range(k, end):
                if i > k:
                    correction = (
                        a[i, k:i].astype(np.float64)
                        @ a[k:i, end:].astype(np.float64)
                    ).astype(np.int64)
                    a[i, end:] = (a[i, end:] - correction) % p
            left = a[end:, k:end].astype(np.float64)
            right = a[k:end, end:].astype(np.float64)
            correction = np.rint(left @ right).astype(np.int64) % p
            a[end:, end:] = (a[end:, end:] - correction) % p
    return row_ids[:rank]


def blocked_solve(matrix: np.ndarray, rhs: np.ndarray, p: int = P,
                  block: int = 48):
    """Solve a square nonsingular system modulo p with blocked PLU."""
    a = np.asarray(matrix, dtype=np.int64).copy() % p
    b = np.asarray(rhs, dtype=np.int64).copy() % p
    if b.ndim == 1:
        b = b[:, None]
    n, m = a.shape
    if n != m or b.shape[0] != n:
        raise ValueError((a.shape, b.shape))
    for k in range(0, n, block):
        width = min(block, n - k)
        end = k + width
        for j in range(k, end):
            candidates = np.flatnonzero(a[j:, j])
            if candidates.size == 0:
                raise ValueError("singular matrix")
            pivot_row = j + int(candidates[0])
            if pivot_row != j:
                a[[j, pivot_row], :] = a[[pivot_row, j], :]
                b[[j, pivot_row], :] = b[[pivot_row, j], :]
            pivot = int(a[j, j])
            if j + 1 < n:
                factors = (a[j + 1 :, j] * pow(pivot, -1, p)) % p
                a[j + 1 :, j] = factors
                if j + 1 < end:
                    update = factors[:, None] * a[j : j + 1, j + 1 : end]
                    a[j + 1 :, j + 1 : end] = (
                        a[j + 1 :, j + 1 : end] - update
                    ) % p
        if end < n:
            for i in range(k, end):
                if i > k:
                    correction = (
                        a[i, k:i].astype(np.float64)
                        @ a[k:i, end:].astype(np.float64)
                    ).astype(np.int64)
                    a[i, end:] = (a[i, end:] - correction) % p
            correction = np.rint(
                a[end:, k:end].astype(np.float64)
                @ a[k:end, end:].astype(np.float64)
            ).astype(np.int64) % p
            a[end:, end:] = (a[end:, end:] - correction) % p

    # Forward and back substitution.  Dot products stay exactly integral in
    # float64 because n*(p-1)^2 is far below 2^53 for our matrices.
    y = b.copy()
    for i in range(n):
        if i:
            correction = np.rint(
                a[i, :i].astype(np.float64) @ y[:i].astype(np.float64)
            ).astype(np.int64)
            y[i] = (y[i] - correction) % p
    x = y.copy()
    for i in range(n - 1, -1, -1):
        if i + 1 < n:
            correction = np.rint(
                a[i, i + 1 :].astype(np.float64)
                @ x[i + 1 :].astype(np.float64)
            ).astype(np.int64)
            x[i] = (x[i] - correction) % p
        x[i] = (x[i] * pow(int(a[i, i]), -1, p)) % p
    return x


def augment_to_full_rank(values: np.ndarray, a: int, b: int,
                         matrix: np.ndarray, chosen: list[bytes],
                         selected_indices: np.ndarray, p: int = P):
    """Complete a nearly full column set by scanning projected monomials."""
    dimension = matrix.shape[0]
    rank = len(selected_indices)
    basis = matrix[:, selected_indices]
    selected = [chosen[int(j)] for j in selected_indices]
    if rank == dimension:
        return basis, selected

    pivot_rows = blocked_independent_rows(basis, rank, p)
    if len(pivot_rows) != rank:
        raise AssertionError("selected columns lost rank")
    pivot_set = set(map(int, pivot_rows))
    other_rows = np.array(
        [j for j in range(dimension) if j not in pivot_set], dtype=np.int64
    )
    coefficients = blocked_solve(
        basis[pivot_rows, :].T, basis[other_rows, :].T, p
    )
    nullity = dimension - rank
    functionals = np.zeros((nullity, dimension), dtype=np.int64)
    functionals[:, pivot_rows] = coefficients.T
    functionals[np.arange(nullity), other_rows] = -1
    functionals %= p
    if np.any((functionals.astype(np.float64) @ basis.astype(np.float64)).round().astype(np.int64) % p):
        raise AssertionError("left-nullspace construction failed")

    projection_basis = {}
    added_vectors = []
    added_exponents = []
    batch_vectors = []
    batch_exponents = []

    def process_batch():
        if not batch_vectors:
            return False
        columns = np.stack(batch_vectors, axis=1)
        projections = np.rint(
            functionals.astype(np.float64) @ columns.astype(np.float64)
        ).astype(np.int64) % p
        for j, exponent in enumerate(batch_exponents):
            vector = projections[:, j].copy()
            for pivot in sorted(projection_basis):
                if vector[pivot]:
                    vector = (vector - vector[pivot] * projection_basis[pivot]) % p
            nz = np.flatnonzero(vector)
            if nz.size:
                pivot = int(nz[0])
                vector = vector * pow(int(vector[pivot]), -1, p) % p
                projection_basis[pivot] = vector
                added_vectors.append(columns[:, j].copy())
                added_exponents.append(exponent)
                if len(added_vectors) == nullity:
                    return True
        batch_vectors.clear()
        batch_exponents.clear()
        return False

    for exponent in enumerate_monomials(a, b):
        batch_vectors.append(monomial_vector(values[:dimension], exponent, p))
        batch_exponents.append(exponent)
        if len(batch_vectors) == 128 and process_batch():
            break
    else:
        process_batch()
    if len(added_vectors) != nullity:
        return None, None
    completed = np.column_stack([basis] + added_vectors)
    return completed, selected + added_exponents


@dataclass
class Certificate:
    bidegree: tuple[int, int]
    dimension: int
    prime: int
    point_seed: int
    sample_attempt: int
    formal_monomials: int
    determinant_mod_p: int
    monomials_hex: list[str]


def certify_bidegree(values, a, b, attempt=0, oversample=1.75, p=P):
    dimension = invariant_dimension(a, b)
    if dimension == 0:
        raise ValueError((a, b))
    sample_size = max(dimension, math.ceil(dimension * oversample))
    total, chosen = deterministic_sample(
        enumerate_monomials(a, b), sample_size, f"{SEED}:{a}:{b}:{attempt}"
    )
    if total < dimension:
        return None, {"reason": "too few formal monomials", "total": total}
    matrix = np.empty((dimension, len(chosen)), dtype=np.int64)
    for j, exponent in enumerate(chosen):
        matrix[:, j] = monomial_vector(values[:dimension], exponent, p)
    if matrix.shape[1] > dimension:
        chosen_indices = blocked_independent_rows(matrix.T, dimension, p)
        if len(chosen_indices) < dimension:
            matrix, chosen = augment_to_full_rank(
                values, a, b, matrix, chosen, chosen_indices, p
            )
            if matrix is None:
                return None, {
                    "reason": "all formal monomials have deficient rank",
                    "sample_rank": len(chosen_indices), "sample_size": sample_size,
                    "total": total,
                }
        else:
            matrix = matrix[:, chosen_indices]
            chosen = [chosen[int(j)] for j in chosen_indices]
    ok, det = blocked_nonsingular(matrix, p)
    if not ok:
        return None, {"reason": "sample minor singular", "total": total}
    cert = Certificate(
        bidegree=(a, b), dimension=dimension, prime=p, point_seed=SEED,
        sample_attempt=attempt, formal_monomials=total,
        determinant_mod_p=int(det), monomials_hex=[x.hex() for x in chosen],
    )
    return cert, None


def generate_points(number: int, p: int = P, seed: int = SEED):
    rng = np.random.default_rng(seed)
    f = rng.integers(0, p, size=(number, 6), dtype=np.int64)
    g = rng.integers(0, p, size=(number, 4), dtype=np.int64)
    return f, g


def self_test():
    rng = np.random.default_rng(17)
    a = rng.integers(0, P, size=(7, 6), dtype=np.int64)
    b = rng.integers(0, P, size=(7, 4), dtype=np.int64)
    assert np.array_equal(transvectant(a, b, 0), product(a, b))
    assert np.all(transvectant(a, a, 1) == 0)
    for n in (4, 17, 73):
        m = rng.integers(0, P, size=(n, n), dtype=np.int64)
        ok1, det1 = blocked_nonsingular(m, block=13)
        # Slow scalar elimination for comparison at modest n.
        ok2, det2 = blocked_nonsingular(m, block=1)
        assert (ok1, det1) == (ok2, det2), (n, ok1, det1, ok2, det2)
        rectangular = np.vstack([m, m[: max(1, n // 3)]])
        selected = blocked_independent_rows(rectangular, n, block=13)
        assert selected is not None
        assert blocked_nonsingular(rectangular[selected], block=13)[0]
        rhs = rng.integers(0, P, size=(n, 3), dtype=np.int64)
        solution = blocked_solve(m, rhs, block=13)
        assert np.array_equal((m.astype(np.float64) @ solution.astype(np.float64)).round().astype(np.int64) % P, rhs)
    print("self-test passed")


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument("--self-test", action="store_true")
    parser.add_argument("--bidegree", nargs=2, type=int, metavar=("A", "B"))
    parser.add_argument("--attempt", type=int, default=0)
    parser.add_argument("--oversample", type=float, default=1.75)
    parser.add_argument("--output", type=Path)
    args = parser.parse_args()
    if args.self_test:
        self_test()
        return
    if not args.bidegree:
        parser.error("use --self-test or --bidegree A B")
    a, b = args.bidegree
    dimension = invariant_dimension(a, b)
    print(f"generating {dimension} evaluation points modulo {P}", flush=True)
    f, g = generate_points(dimension)
    values = generator_values(f, g)
    print(f"evaluated 50 generators; certifying ({a},{b})", flush=True)
    cert, failure = certify_bidegree(values, a, b, args.attempt, args.oversample)
    if failure:
        print(json.dumps(failure, indent=2))
        raise SystemExit(1)
    payload = cert.__dict__
    payload["bidegree"] = list(payload["bidegree"])
    print(json.dumps({k: v for k, v in payload.items() if k != "monomials_hex"}, indent=2))
    if args.output:
        args.output.write_text(json.dumps(payload, indent=2) + "\n")


if __name__ == "__main__":
    main()


==> anc/low_degree_certificate.py <==
#!/usr/bin/env python3
"""Build or verify the degree-at-most-30 spanning certificate for R_(5,3)."""

from __future__ import annotations

import argparse
import hashlib
import json
import platform
from pathlib import Path

import numpy as np

from gordan_audit import invariant_dimension
from gordan_rank import (
    SEED,
    blocked_nonsingular,
    certify_bidegree,
    generate_points,
    generator_values,
    monomial_vector,
)


LOW_P = 65521


def targets():
    return [
        (a, total - a)
        for total in range(4, 31, 2)
        for a in range(total + 1)
        if invariant_dimension(a, total - a)
    ]


def source_sha256():
    here = Path(__file__).resolve().parent
    result = {}
    for name in ("gordan_audit.py", "gordan_rank.py", "low_degree_certificate.py"):
        result[name] = hashlib.sha256((here / name).read_bytes()).hexdigest()
    return result


def checkpoint(path, payload):
    path.write_text(json.dumps(payload, indent=2, sort_keys=True) + "\n")


def build(path: Path, oversample: float):
    records = targets()
    dimensions = {ab: invariant_dimension(*ab) for ab in records}
    max_dimension = max(dimensions.values())
    f, g = generate_points(max_dimension, p=LOW_P)
    values = generator_values(f, g, p=LOW_P)
    payload = {
        "certificate": "Spanning by the proposed 50 invariants through total degree 30",
        "format_version": 1,
        "prime": LOW_P,
        "point_seed": SEED,
        "point_generator": "numpy.random.default_rng (PCG64); points recorded below",
        "python": platform.python_version(),
        "numpy": np.__version__,
        "source_sha256": source_sha256(),
        "target_bidegrees": len(records),
        "evaluation_points": {"F": f.tolist(), "G": g.tolist()},
        "records": [],
    }
    checkpoint(path, payload)
    current_total = None
    for index, (a, b) in enumerate(records, 1):
        if a + b != current_total:
            current_total = a + b
            print(f"total degree {current_total}", flush=True)
        cert, failure = certify_bidegree(
            values, a, b, attempt=0, oversample=oversample, p=LOW_P
        )
        if failure:
            raise RuntimeError(f"bidegree {(a,b)}: {failure}")
        record = cert.__dict__
        record["bidegree"] = list(record["bidegree"])
        payload["records"].append(record)
        checkpoint(path, payload)
    payload["complete"] = True
    payload["sum_target_dimensions"] = sum(dimensions.values())
    checkpoint(path, payload)
    print(
        f"complete: {len(records)} bidegrees, dimension sum {sum(dimensions.values())}",
        flush=True,
    )


def verify(path: Path):
    payload = json.loads(path.read_text())
    f = np.asarray(payload["evaluation_points"]["F"], dtype=np.int64)
    g = np.asarray(payload["evaluation_points"]["G"], dtype=np.int64)
    values = generator_values(f, g, p=LOW_P)
    seen = set()
    current_total = None
    for record in payload["records"]:
        a, b = record["bidegree"]
        if a + b != current_total:
            current_total = a + b
            print(f"verifying total degree {current_total}", flush=True)
        dimension = invariant_dimension(a, b)
        if dimension != record["dimension"]:
            raise AssertionError((a, b, "dimension"))
        exponents = [bytes.fromhex(x) for x in record["monomials_hex"]]
        matrix = np.empty((dimension, dimension), dtype=np.int64)
        for j, exponent in enumerate(exponents):
            matrix[:, j] = monomial_vector(values[:dimension], exponent, LOW_P)
        ok, determinant = blocked_nonsingular(matrix, LOW_P)
        if not ok or determinant != record["determinant_mod_p"]:
            raise AssertionError((a, b, determinant, record["determinant_mod_p"]))
        seen.add((a, b))
    if seen != set(targets()):
        raise AssertionError("target-bidegree set mismatch")
    print("certificate verified", flush=True)


def main():
    parser = argparse.ArgumentParser()
    group = parser.add_mutually_exclusive_group(required=True)
    group.add_argument("--build", type=Path)
    group.add_argument("--verify", type=Path)
    parser.add_argument("--oversample", type=float, default=4.0)
    args = parser.parse_args()
    if args.build:
        build(args.build, args.oversample)
    else:
        verify(args.verify)


if __name__ == "__main__":
    main()


==> anc/six_degree_certificate.py <==
#!/usr/bin/env python3
"""Build or verify the six-degree Gordan reduction certificate.

The certificate gives, for every bidegree containing a coloured primitive
Gordan candidate of total degree 32, 34, 36, 38, 40, or 42, a square set of
monomials in the proposed 50 generators whose evaluation determinant is
nonzero modulo 251.  The independently computed characteristic-zero
dimension is the size of the minor, so the monomials span that component.
"""

from __future__ import annotations

import argparse
import hashlib
import json
import platform
from pathlib import Path

import numpy as np

from gordan_audit import (
    coloured_candidate_counts,
    invariant_dimension,
    primitive_patterns,
)
from gordan_rank import (
    P,
    SEED,
    blocked_nonsingular,
    certify_bidegree,
    generate_points,
    generator_values,
    monomial_vector,
)


TARGET_DEGREES = {32, 34, 36, 38, 40, 42}


def target_counts():
    patterns = primitive_patterns()
    by_bidegree, by_total, _ = coloured_candidate_counts(patterns)
    target = {
        ab: count for ab, count in by_bidegree.items()
        if sum(ab) in TARGET_DEGREES
    }
    return patterns, target, by_total


def source_sha256():
    here = Path(__file__).resolve().parent
    result = {}
    for name in ("gordan_audit.py", "gordan_rank.py", "six_degree_certificate.py"):
        data = (here / name).read_bytes()
        result[name] = hashlib.sha256(data).hexdigest()
    return result


def checkpoint(path: Path, payload):
    path.write_text(json.dumps(payload, indent=2, sort_keys=True) + "\n")


def build(path: Path, oversample: float):
    patterns, targets, by_total = target_counts()
    records = sorted(targets, key=lambda ab: (sum(ab), ab[0], ab[1]))
    dimensions = {ab: invariant_dimension(*ab) for ab in records}
    max_dimension = max(dimensions.values())
    f, g = generate_points(max_dimension)
    print(f"evaluating the 50 generators at {max_dimension} recorded points", flush=True)
    values = generator_values(f, g)

    payload = {
        "certificate": "Gordan reduction for R_(5,3) in total degrees 32--42",
        "format_version": 1,
        "prime": P,
        "point_seed": SEED,
        "point_generator": "numpy.random.default_rng (PCG64); points recorded below",
        "python": platform.python_version(),
        "numpy": np.__version__,
        "source_sha256": source_sha256(),
        "uncoloured_primitive_patterns": len(patterns),
        "coloured_candidates_by_total_degree": {
            str(d): by_total[d] for d in sorted(TARGET_DEGREES)
        },
        "target_bidegrees": len(records),
        "evaluation_points": {"F": f.tolist(), "G": g.tolist()},
        "records": [],
    }
    checkpoint(path, payload)

    for index, (a, b) in enumerate(records, 1):
        print(
            f"[{index:02d}/{len(records)}] ({a},{b}), dim={dimensions[a,b]}, "
            f"Gordan candidates={targets[a,b]}",
            flush=True,
        )
        cert, failure = certify_bidegree(
            values, a, b, attempt=0, oversample=oversample
        )
        if failure:
            raise RuntimeError(f"bidegree {(a,b)}: {failure}")
        record = cert.__dict__
        record["bidegree"] = list(record["bidegree"])
        record["gordan_candidates"] = targets[a, b]
        payload["records"].append(record)
        checkpoint(path, payload)
        print(
            f"    det mod {P} = {record['determinant_mod_p']}; "
            f"formal monomials = {record['formal_monomials']}",
            flush=True,
        )

    payload["complete"] = True
    payload["sum_target_dimensions"] = sum(dimensions.values())
    payload["sum_coloured_candidates"] = sum(targets.values())
    checkpoint(path, payload)
    print(
        f"complete: {len(records)} bidegrees, {sum(targets.values())} candidates, "
        f"dimension sum {sum(dimensions.values())}",
        flush=True,
    )


def verify(path: Path):
    payload = json.loads(path.read_text())
    if payload.get("prime") != P:
        raise ValueError("prime mismatch")
    patterns, targets, by_total = target_counts()
    if len(patterns) != payload["uncoloured_primitive_patterns"]:
        raise AssertionError("primitive-pattern count mismatch")
    f = np.asarray(payload["evaluation_points"]["F"], dtype=np.int64)
    g = np.asarray(payload["evaluation_points"]["G"], dtype=np.int64)
    values = generator_values(f, g)
    seen = set()
    for index, record in enumerate(payload["records"], 1):
        a, b = record["bidegree"]
        dimension = invariant_dimension(a, b)
        if dimension != record["dimension"]:
            raise AssertionError((a, b, "dimension"))
        if targets[a, b] != record["gordan_candidates"]:
            raise AssertionError((a, b, "candidate count"))
        exponents = [bytes.fromhex(x) for x in record["monomials_hex"]]
        if len(exponents) != dimension:
            raise AssertionError((a, b, "minor size"))
        matrix = np.empty((dimension, dimension), dtype=np.int64)
        for j, exponent in enumerate(exponents):
            matrix[:, j] = monomial_vector(values[:dimension], exponent)
        ok, determinant = blocked_nonsingular(matrix)
        if not ok or determinant != record["determinant_mod_p"]:
            raise AssertionError((a, b, determinant, record["determinant_mod_p"]))
        seen.add((a, b))
        print(
            f"[{index:02d}/{len(payload['records'])}] ({a},{b}) verified: det={determinant}",
            flush=True,
        )
    if seen != set(targets):
        raise AssertionError("target-bidegree set mismatch")
    for degree in TARGET_DEGREES:
        if payload["coloured_candidates_by_total_degree"][str(degree)] != by_total[degree]:
            raise AssertionError((degree, "total candidate count"))
    print("certificate verified", flush=True)


def main():
    parser = argparse.ArgumentParser()
    group = parser.add_mutually_exclusive_group(required=True)
    group.add_argument("--build", type=Path)
    group.add_argument("--verify", type=Path)
    parser.add_argument("--oversample", type=float, default=4.0)
    args = parser.parse_args()
    if args.build:
        build(args.build, args.oversample)
    else:
        verify(args.verify)


if __name__ == "__main__":
    main()

